Dimension Reduction Near Periodic Orbits of Hybrid Systems

When the Poincar\'{e} map associated with a periodic orbit of a hybrid dynamical system has constant-rank iterates, we demonstrate the existence of a constant-dimensional invariant subsystem near the orbit which attracts all nearby trajectories in finite time. This result shows that the long-term behavior of a hybrid model with a large number of degrees-of-freedom may be governed by a low-dimensional smooth dynamical system. The appearance of such simplified models enables the translation of analytical tools from smooth systems-such as Floquet theory-to the hybrid setting and provides a bridge between the efforts of biologists and engineers studying legged locomotion.

==> fig/hop.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     16670,        542]
NotebookOptionsPosition[     15087,        484]
NotebookOutlinePosition[     15472,        501]
CellTagsIndexPosition[     15429,        498]
WindowFrame->Normal
ContainsDynamic->False*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", "x_", "]"}], ":=", 
  SqrtBox[
   RowBox[{"Sum", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"x", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
      "2"], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "x", "]"}]}], "}"}]}], "]"}]]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationCell->True,
 CellChangeTimes->{{3.4846771643609047`*^9, 3.484677212568166*^9}, 
   3.484917624270347*^9}],

Cell[CellGroupData[{

Cell["Vertical Hopper, \[Mu] = \[Infinity]", "Section",
 CellChangeTimes->{{3.484917679894124*^9, 3.4849176903143682`*^9}, {
  3.484918207612286*^9, 3.484918208512586*^9}, {3.4858057751536903`*^9, 
  3.485805775858191*^9}, {3.4898637646399403`*^9, 3.489863765211787*^9}, {
  3.5149111021861467`*^9, 3.514911103571569*^9}, {3.5149115567951937`*^9, 
  3.5149115690497723`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "=", 
  RowBox[{"(", GridBox[{
     {"0", "1"},
     {
      RowBox[{"k", "/", "m"}], 
      RowBox[{"-", "b"}]}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", "0"},
     {
      RowBox[{
       RowBox[{"-", "1"}], "/", "m"}], 
      RowBox[{"k", "/", "m"}], 
      RowBox[{
       RowBox[{"-", "k"}], "/", "m"}]}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "[", "t_", "]"}], ":=", 
  RowBox[{"l0", "+", 
   RowBox[{"a", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"\[Omega]", " ", "t"}], "+", "\[Phi]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"u", "[", "t_", "]"}], ":=", 
  RowBox[{"(", GridBox[{
     {
      RowBox[{"-", "g"}]},
     {
      RowBox[{"l", "[", "t", "]"}]},
     {"y"}
    }], ")"}]}]}], "Input",
 CellChangeTimes->{{3.5149111238107777`*^9, 3.514911225512547*^9}, {
  3.51491127904325*^9, 3.5149113211567307`*^9}, {3.5149114222599773`*^9, 
  3.5149114268803463`*^9}, {3.514911753305571*^9, 3.514911826683052*^9}, {
  3.5149167983980207`*^9, 3.514916820569252*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["k", "m"], ",", 
     RowBox[{"-", "b"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.514916852845615*^9, 3.522690768672083*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "m"]}], ",", 
     FractionBox["k", "m"], ",", 
     RowBox[{"-", 
      FractionBox["k", "m"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.514916852845615*^9, 3.522690768677402*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.514916846714424*^9, 3.514916857362671*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", "0", "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["g", "m"], "-", 
     FractionBox[
      RowBox[{"k", " ", "y"}], "m"], "+", 
     FractionBox[
      RowBox[{"k", " ", 
       RowBox[{"(", 
        RowBox[{"l0", "+", 
         RowBox[{"a", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "+", 
            RowBox[{"t", " ", "\[Omega]"}]}], "]"}]}]}], ")"}]}], "m"]}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.514911277162505*^9, 3.514911325994577*^9}, {
   3.514911389166214*^9, 3.514911430958754*^9}, 3.514911827317541*^9, 
   3.514912647728331*^9, {3.514916805616105*^9, 3.5149168536944313`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Det", "[", 
  RowBox[{
   RowBox[{"\[Lambda]", " ", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{"Length", "[", "A", "]"}], "]"}]}], "-", "A"}], "]"}]], "Input",
 CellChangeTimes->{{3.5149118853944817`*^9, 3.51491189477734*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["k", "m"]}], "+", 
  RowBox[{"b", " ", "\[Lambda]"}], "+", 
  SuperscriptBox["\[Lambda]", "2"]}]], "Output",
 CellChangeTimes->{
  3.514911896617066*^9, 3.514912648329586*^9, {3.514916805706025*^9, 
   3.51491683067902*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.514911843469574*^9, 3.514911844791849*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", "m"}], "-", 
     RowBox[{
      SqrtBox["m"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "m"}]}]]}]}], 
    RowBox[{"2", " ", "m"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "b"}], " ", "m"}], "+", 
     RowBox[{
      SqrtBox["m"], " ", 
      SqrtBox[
       RowBox[{
        RowBox[{"4", " ", "k"}], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", "m"}]}]]}]}], 
    RowBox[{"2", " ", "m"}]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.514911845203939*^9, 3.5149126488625603`*^9, {3.514916805877942*^9, 
   3.5149168313231993`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eA", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{"MatrixExp", "[", 
    RowBox[{"A", " ", "t"}], "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.514911337914372*^9, 3.514911360954751*^9}, {
  3.514911436779807*^9, 3.514911437793194*^9}, {3.514911512792285*^9, 
  3.514911514009943*^9}, {3.514911830937089*^9, 3.514911831936509*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"z", "[", "t_", "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"eA", "[", "t", "]"}], ".", 
    RowBox[{"(", GridBox[{
       {"x0"},
       {"dx0"}
      }], ")"}]}], "+", 
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "t"], 
    RowBox[{
     RowBox[{
      RowBox[{"eA", "[", 
       RowBox[{"t", "-", "\[Tau]"}], "]"}], ".", "B", ".", 
      RowBox[{"u", "[", "\[Tau]", "]"}]}], 
     RowBox[{"\[DifferentialD]", "\[Tau]"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.514912656972205*^9, 3.514912664150147*^9}, {
   3.514916620791922*^9, 3.514916627090973*^9}, {3.514916714574307*^9, 
   3.514916752445057*^9}, 3.5149168736237297`*^9}]
}, Closed]],

Cell[CellGroupData[{

Cell["Vertical Hopper, \[Mu] < \[Infinity]", "Section",
 CellChangeTimes->{{3.484917679894124*^9, 3.4849176903143682`*^9}, {
  3.484918207612286*^9, 3.484918208512586*^9}, {3.4858057751536903`*^9, 
  3.485805775858191*^9}, {3.4898637646399403`*^9, 3.489863765211787*^9}, {
  3.5149111021861467`*^9, 3.514911103571569*^9}, {3.5149115567951937`*^9, 
  3.514911560645441*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"A", "=", 
  RowBox[{"(", GridBox[{
     {"0", "0", "1", "0"},
     {"0", "0", "0", "1"},
     {
      RowBox[{
       RowBox[{"-", "k"}], "/", "m"}], 
      RowBox[{"k", "/", "m"}], 
      RowBox[{"-", "b"}], "0"},
     {
      RowBox[{"k", "/", "M"}], 
      RowBox[{
       RowBox[{"-", "k"}], "/", "M"}], "0", "0"}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"B", "=", 
  RowBox[{"(", GridBox[{
     {"0", "0"},
     {"0", "0"},
     {
      RowBox[{"1", "/", "m"}], 
      RowBox[{"k", "/", "m"}]},
     {
      RowBox[{"1", "/", "M"}], 
      RowBox[{
       RowBox[{"-", "k"}], "/", "M"}]}
    }], ")"}]}], "\[IndentingNewLine]", 
 RowBox[{"z", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"x", "[", "t", "]"}], ",", 
    RowBox[{"y", "[", "t", "]"}], ",", 
    RowBox[{
     RowBox[{"x", "'"}], "[", "t", "]"}], ",", 
    RowBox[{
     RowBox[{"y", "'"}], "[", "t", "]"}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"l", "[", "t_", "]"}], ":=", 
  RowBox[{"l0", "+", 
   RowBox[{"a", " ", 
    RowBox[{"Sin", "[", 
     RowBox[{
      RowBox[{"\[Omega]", " ", "t"}], "+", "\[Phi]"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"u", "=", 
  RowBox[{"(", GridBox[{
     {
      RowBox[{"-", "g"}]},
     {
      RowBox[{"l", "[", "t", "]"}]}
    }], ")"}]}]}], "Input",
 CellChangeTimes->{{3.5149111238107777`*^9, 3.514911225512547*^9}, {
  3.51491127904325*^9, 3.5149113211567307`*^9}, {3.5149114222599773`*^9, 
  3.5149114268803463`*^9}, {3.514911803973551*^9, 3.514911816491844*^9}, {
  3.5151570124635277`*^9, 3.51515701448142*^9}, {3.515157089179739*^9, 
  3.515157119211586*^9}, {3.515170954430889*^9, 3.515170959374486*^9}, {
  3.51517130504812*^9, 3.515171314979047*^9}, {3.522690780644836*^9, 
  3.522690780769857*^9}, {3.522690833099875*^9, 3.522690833226054*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["k", "m"]}], ",", 
     FractionBox["k", "m"], ",", 
     RowBox[{"-", "b"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["k", "M"], ",", 
     RowBox[{"-", 
      FractionBox["k", "M"]}], ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.514911277162505*^9, 3.514911325994577*^9}, {
   3.514911389166214*^9, 3.514911430958754*^9}, 3.514911816878508*^9, 
   3.514911957428722*^9, 3.515157016404871*^9, {3.515157093509164*^9, 
   3.515157119533552*^9}, 3.5151709613736677`*^9, {3.515171307246703*^9, 
   3.51517131547371*^9}, 3.522690781659783*^9, 3.522690833571536*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "m"], ",", 
     FractionBox["k", "m"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "M"], ",", 
     RowBox[{"-", 
      FractionBox["k", "M"]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.514911277162505*^9, 3.514911325994577*^9}, {
   3.514911389166214*^9, 3.514911430958754*^9}, 3.514911816878508*^9, 
   3.514911957428722*^9, 3.515157016404871*^9, {3.515157093509164*^9, 
   3.515157119533552*^9}, 3.5151709613736677`*^9, {3.515171307246703*^9, 
   3.51517131547371*^9}, 3.522690781659783*^9, 3.522690833577916*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"x", "[", "t", "]"}], ",", 
   RowBox[{"y", "[", "t", "]"}], ",", 
   RowBox[{
    SuperscriptBox["x", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}], ",", 
   RowBox[{
    SuperscriptBox["y", "\[Prime]",
     MultilineFunction->None], "[", "t", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.514911277162505*^9, 3.514911325994577*^9}, {
   3.514911389166214*^9, 3.514911430958754*^9}, 3.514911816878508*^9, 
   3.514911957428722*^9, 3.515157016404871*^9, {3.515157093509164*^9, 
   3.515157119533552*^9}, 3.5151709613736677`*^9, {3.515171307246703*^9, 
   3.51517131547371*^9}, 3.522690781659783*^9, 3.522690833581212*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"-", "g"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"l0", "+", 
     RowBox[{"a", " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "+", 
        RowBox[{"t", " ", "\[Omega]"}]}], "]"}]}]}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.514911277162505*^9, 3.514911325994577*^9}, {
   3.514911389166214*^9, 3.514911430958754*^9}, 3.514911816878508*^9, 
   3.514911957428722*^9, 3.515157016404871*^9, {3.515157093509164*^9, 
   3.515157119533552*^9}, 3.5151709613736677`*^9, {3.515171307246703*^9, 
   3.51517131547371*^9}, 3.522690781659783*^9, 3.522690833585672*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{"Det", "[", 
    RowBox[{
     RowBox[{"\[Lambda]", " ", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{"Length", "[", "A", "]"}], "]"}]}], "-", "A"}], "]"}], ",", 
   "\[Lambda]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5149118853944817`*^9, 3.51491189477734*^9}, {
  3.514911962162444*^9, 3.514911994897669*^9}, {3.514912074567762*^9, 
  3.514912080525066*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"b", " ", "k", " ", "\[Lambda]"}], 
   RowBox[{"m", " ", "M"}]], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["k", "m"], "+", 
     FractionBox["k", "M"]}], ")"}], " ", 
   SuperscriptBox["\[Lambda]", "2"]}], "+", 
  FractionBox[
   RowBox[{"b", " ", 
    SuperscriptBox["\[Lambda]", "3"]}], "m"], "+", 
  SuperscriptBox["\[Lambda]", "4"]}]], "Output",
 CellChangeTimes->{{3.514911960162334*^9, 3.514911995304434*^9}, {
   3.514912075805984*^9, 3.514912080795879*^9}, 3.515157019498273*^9, {
   3.515157094930253*^9, 3.515157120766346*^9}, 3.515170962673441*^9, 
   3.515171308530006*^9, 3.522690784804883*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Eigenvalues", "[", "A", "]"}]], "Input",
 CellChangeTimes->{{3.5151703699446487`*^9, 3.5151704018678303`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"b", " ", "k", " ", "m"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "M"}], ")"}], " ", "#1"}], "+", 
       RowBox[{"b", " ", "m", " ", "M", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"m", " ", "M", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "1"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"b", " ", "k", " ", "m"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "M"}], ")"}], " ", "#1"}], "+", 
       RowBox[{"b", " ", "m", " ", "M", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"m", " ", "M", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "2"}], "]"}], ",", 
   RowBox[{"Root", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"b", " ", "k", " ", "m"}], "+", 
       RowBox[{"k", " ", 
        RowBox[{"(", 
         RowBox[{"m", "+", "M"}], ")"}], " ", "#1"}], "+", 
       RowBox[{"b", " ", "m", " ", "M", " ", 
        SuperscriptBox["#1", "2"]}], "+", 
       RowBox[{"m", " ", "M", " ", 
        SuperscriptBox["#1", "3"]}]}], "&"}], ",", "3"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.515170372306116*^9, 3.5151704021177893`*^9}, 
   3.5151711018435907`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"eA", "[", "t_", "]"}], ":=", 
  RowBox[{"MatrixExp", "[", 
   RowBox[{"A", " ", "t"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.514911337914372*^9, 3.514911360954751*^9}, {
  3.514911436779807*^9, 3.514911437793194*^9}, {3.514911512792285*^9, 
  3.514911514009943*^9}}]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowSize->{795, 1148},
WindowMargins->{{Automatic, 72}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"6.0 for Mac OS X x86 (32-bit) (April 20, 2007)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[568, 21, 520, 15, 57, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 InitializationCell->True],
Cell[CellGroupData[{
Cell[1113, 40, 375, 5, 100, "Section"],
Cell[CellGroupData[{
Cell[1513, 49, 1129, 38, 204, "Input"],
Cell[2645, 89, 280, 9, 62, "Output"],
Cell[2928, 100, 371, 12, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3336, 117, 92, 1, 40, "Input"],
Cell[3431, 120, 702, 20, 63, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4170, 145, 257, 6, 40, "Input"],
Cell[4430, 153, 279, 8, 62, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[4746, 166, 130, 2, 40, "Input"],
Cell[4879, 170, 784, 29, 69, "Output"]
}, Open  ]],
Cell[5678, 202, 383, 8, 42, "Input"],
Cell[6064, 212, 680, 20, 68, "Input"]
}, Closed]],
Cell[CellGroupData[{
Cell[6781, 237, 373, 5, 53, "Section"],
Cell[CellGroupData[{
Cell[7179, 246, 1832, 57, 302, "Input"],
Cell[9014, 305, 885, 23, 62, "Output"],
Cell[9902, 330, 760, 20, 62, "Output"],
Cell[10665, 352, 688, 15, 40, "Output"],
Cell[11356, 369, 651, 16, 40, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12044, 390, 433, 11, 40, "Input"],
Cell[12480, 403, 679, 18, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13196, 426, 134, 2, 40, "Input"],
Cell[13333, 430, 1419, 41, 108, "Output"]
}, Open  ]],
Cell[14767, 474, 304, 7, 42, "Input"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

